Scalar Self-force for High Spin Black Holes

We semianalytically investigate the scalar self-force experienced in the final stages of extreme mass ratio inspirals of nonspinning scalar particles into supermassive nearly extremal Kerr black holes. We exploit the near-horizon conformal symmetry to find the self-force for general corotating equatorial geodesics. The angular component of the self-force is shown to be universal at leading order in the high spin limit. We verify that the energy and angular momentum losses of the scalar particle match with the asymptotic fluxes of scalar radiation. In particular, we relate the previously described persistent oscillations in the asymptotic energy and angular momentum fluxes with the local self-force. Such oscillations arise from traveling waves that prevent the near-horizon and the asymptotic region to fully decouple in the extremal limit. Conformal invariance is therefore reduced to discrete scale invariance with associated logarithmic periodicity.

==> anc/selfforce_data.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     15504,        427]
NotebookOptionsPosition[     14314,        398]
NotebookOutlinePosition[     14656,        413]
CellTagsIndexPosition[     14613,        410]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Scalar Self-force for High Spin Black Holes", "Title",
 CellChangeTimes->{{3.7791916333635345`*^9, 
  3.779191652990654*^9}},ExpressionUUID->"be4355fc-1210-4954-ae9b-\
8f92f82953e9"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"AUTHORS", ":", " ", 
    RowBox[{"Geoffrey", " ", "Comp\[EGrave]re"}]}], ",", " ", 
   RowBox[{"Kwinten", " ", "Fransen"}], ",", " ", 
   RowBox[{"Thomas", " ", "Hertog"}], ",", " ", 
   RowBox[{"Yan", " ", "Liu"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.7791928323350687`*^9, 3.7791928336478825`*^9}, {
  3.779192914553068*^9, 3.7791929176315217`*^9}, {3.7791933416320915`*^9, 
  3.779193360102662*^9}},ExpressionUUID->"aba573db-ab2d-485d-998b-\
8b76257e7a2d"],

Cell[CellGroupData[{

Cell["near-NHEK self-force data", "Section",
 CellChangeTimes->{{3.779191661647992*^9, 3.7791916645075207`*^9}, {
  3.779194174984806*^9, 
  3.779194188360557*^9}},ExpressionUUID->"7ac54e5e-c3c4-4d5a-964f-\
509e823edba6"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 RowBox[{
  SubscriptBox[
   RowBox[{
    SuperscriptBox[
     OverscriptBox["F", "~"], "I"], " "}], "\[Phi]"], " "}]],
 CellChangeTimes->{
  3.777701851629828*^9, 3.77770190320786*^9, {3.7777103912911673`*^9, 
   3.7777103914023867`*^9}, {3.7779618233527117`*^9, 
   3.7779618242770305`*^9}},ExpressionUUID->"03edbf9b-75c4-4dab-a1fc-\
4500d63979e9"]], "Subsection",
 CellChangeTimes->{{3.779191678227751*^9, 3.7791916871037083`*^9}, {
  3.7791917511161165`*^9, 
  3.779191756186524*^9}},ExpressionUUID->"7f0bb5bb-16c9-44c3-b8ae-\
a1c4f92ea90d"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"format", ":", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Kappa]", 
       RowBox[{"0", ","}]], 
      SubscriptBox[
       RowBox[{
        SuperscriptBox[
         OverscriptBox["F", "~"], "I"], " "}], "\[Phi]"]}], " ", ",", 
     SubscriptBox["\[Epsilon]", "err"]}], "}"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.7791927315893383`*^9, 
  3.7791928257886066`*^9}},ExpressionUUID->"0f1bb12a-92df-4f4c-b8a6-\
4f946a019959"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "1.0000000000000000000000000000000000000000000000000001`40.*^-6", ",", 
     RowBox[{"-", "0.22501770756280284631716148877138409`34.35221669586343"}],
      ",", 
     RowBox[{
     "-", "1.535963887892768613262979340007198064489999999999`38.\
18638100510093*^-10"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.0440809603514180512085559475577265113607736305574494328774`40.", ",", 
     RowBox[{
     "-", "0.22546456530552036847361025099288061511`37.353078296539856"}], 
     ",", 
     RowBox[{
     "-", "1.56381253963960884413609862426181467036200000000000000000000435999\
51`39.19418469125608*^-10"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.1751214277177729741594981843301891631036645775078429930624`40.", ",", 
     RowBox[{
     "-", "0.2307431061103902509074613110722470270999999999999999999999`36.\
363128734517275"}], ",", 
     RowBox[{
     "-", "1.92859219673643837783978329127986733756500000000000000000002831862\
01`39.28524040523307*^-10"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.3895469597463144193871754190790089321634142646026894662612`40.", ",", 
     RowBox[{
     "-", "0.24700765644470704122373668695122021593065930969278951876206908822\
84203490906622149402682`87.39271041520361"}], ",", 
     RowBox[{
     "-", "3.57619364454292906924818639119488008916098934465276281866739332967\
5500936948557999999999999999999959494771`78.5534210270365*^-10"}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0.6815085868889481610838130185713243574661521430873256539129`40.", ",", 
     RowBox[{
     "-", "0.27798093622300190964423505378951957424326862569730185456358228405\
91404301201881357941093`87.44401501326684"}], ",", 
     RowBox[{
     "-", "1.03874178679333891601106330399887592658410194554125915409005768837\
99158312201893999999999999999999140903038`79.0165076028914*^-9"}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "1.0430423570443824434469220401579931218290526576536172045346`40.", ",", 
     RowBox[{
     "-", "0.3274591866880590020159062594123170492855581938`45.\
51515717882946"}], ",", 
     RowBox[{
     "-", "4.3756224340872268284548189982900198999999999999999`34.\
64103984032107*^-9"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.4642865714109775204242976955823925513583821613249909501327`40.", ",", 
     RowBox[{
     "-", "0.4017182118342405658675742942996924329841484728`45.\
60392152085248"}], ",", 
     RowBox[{
     "-", "2.417150568050163653032046895924327564`36.38330370412575*^-8"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.9337507859225242574148465275068112519840682016384842663021`40.", ",", 
     RowBox[{
     "-", "0.5105285364949596756843750303434865029088453391999999999999`45.\
708020022418864"}], ",", 
     RowBox[{
     "-", "1.605591961916683823339257093642423500999999999999999`36.\
20563518527417*^-7"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.4386292406090181621033182485725241368539244185243339617788`40.", ",", 
     RowBox[{
     "-", "0.6698962300229952743802521626156057420409703018000000000001`45.\
826007533717636"}], ",", 
     RowBox[{
     "-", "1.1991243041830298269414572299092904039`37.07886420546964*^-6"}]}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.9651501673465162930771503835078265749162171728974435029917`40.", ",", 
     RowBox[{
     "-", "0.9069957684673734119610290498686807849195385345`45.\
957605260890794"}], ",", 
     RowBox[{
     "-", "9.5661348766424845742144823344908413435999999999999999`37.\
98073649986531*^-6"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3.49895144779123829397774229950391815896939333472331775312`40.", ",", 
     RowBox[{
     "-", "1.269704461715016659262974758180306434162759`42.10370264569396"}], 
     ",", 
     RowBox[{
     "-", "2.90972049185024583550906280624649`32.463851272601985*^-7"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "4.0254723745287364249515744344392205970316860890964272943328`40.", ",", 
     RowBox[{
     "-", "1.8467189674862827027406047045597068405145266307341`49.\
2664008098115"}], ",", 
     RowBox[{
     "-", "6.13979492570640873339800729348744358809315`41.78815386558393*^-6"}\
]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "4.5303508292152303296400461555049334819015423059822769898096`40.", ",", 
     RowBox[{
     "-", "2.81418305159953300643543910230347218000701171468156`50.\
44935234317478"}], ",", 
     RowBox[{
     "-", "0.00012116613211844877682363659473478218663341878`43.\
08338124450412"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "4.999815043726777066630594987429352182527228346295770305979`40.", ",", 
     RowBox[{
     "-", "4.55302845955076794958002802454326527654190435927919`50.\
65830036495507"}], ",", 
     RowBox[{
     "-", "0.002149822622110834972785729135202793620483868429`45.\
33240262855916"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "5.4210592580933721436079706428537516120565578499671440515771`40.", ",", 
     RowBox[{
     "-", "7.972149090870757211750908793574770174581629722465662`51.\
90157541204765"}], ",", 
     RowBox[{
     "-", "0.0331211173902852628838192914052846046331638583079999999999`46.\
520104979931965"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "5.7825930282488064259710796644404203764194583645334356021988`40.", ",", 
     RowBox[{
     "-", "15.75019857513642401943215707081617611886450360716837`51.\
19728603365212"}], ",", 
     RowBox[{
     "-", "0.1071484646420793306737673343362322022396479493499999999999`46.\
029985952305054"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "6.0745546553914401676677172639327358017221962430180717898505`40.", ",", 
     RowBox[{
     "-", "35.765656799325151047837915720169238085065386595466521`52.\
55346620482302"}], ",", 
     RowBox[{
     "-", "2.27107862393227764029945260449252746217704866385`47.\
356232169600126"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "6.2889801874199816128953944986815555707819459301129182630493`40.", ",", 
     RowBox[{
     "-", "125.\
12873798654777035284948958347236781232368507153062254166329999999999999999999`\
53.09735702098546"}], ",", 
     RowBox[{
     "-", "4.20472500688283357187748259775049484186768844861176291`54.\
62373759777993"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "6.4200206547863365358463367354540182225248368770633118232343`40.", ",", 
     RowBox[{
     "-", "805.8628313147467074348256014707174195853571986062906394286545`53.\
906261081908205"}], ",", 
     RowBox[{
     "-", "256.917421579090148664038003973258282152646627525089010057`56.\
40979355478846"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6.464`", ",", 
     RowBox[{
     "-", "4.70610005298489171691450638141527495970765602275694210957557749827\
999396`59.67266115615816*^6"}], ",", 
     RowBox[{
     "-", "8.82853283383120328622748605832770635536007799197652351902919207157\
7059`69.94588853652058*^6"}]}], "}"}]}], "}"}]], "Input",
 CellChangeTimes->{
  3.779192876751938*^9},ExpressionUUID->"d242ae25-2453-494d-bf8b-\
1692958128b3"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 RowBox[{
  SubscriptBox[
   RowBox[{
    SuperscriptBox[
     OverscriptBox["F", "~"], "I"], " "}], "r"], " "}]],
 CellChangeTimes->{
  3.777701851629828*^9, 3.77770190320786*^9, {3.7777103912911673`*^9, 
   3.7777103914023867`*^9}, {3.7779618233527117`*^9, 
   3.7779618242770305`*^9}},ExpressionUUID->"cf6e3a55-16fa-4476-8507-\
a3d391e0b491"]], "Subsection",
 CellChangeTimes->{{3.779191782757392*^9, 
  3.7791917853201704`*^9}},ExpressionUUID->"ef6ab93a-85ce-4e38-bb9b-\
9500bd9b28fd"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"format", ":", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Kappa]", 
       RowBox[{"0", ","}]], 
      SubscriptBox[
       RowBox[{
        SuperscriptBox[
         OverscriptBox["F", "~"], "I"], " "}], "r"]}], " ", ",", 
     SubscriptBox["\[Epsilon]", "err"]}], "}"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.7791929089897947`*^9, 
  3.7791929091616883`*^9}},ExpressionUUID->"a2f315f8-47c2-4eb8-a58b-\
0f96abf830fd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1.000000000000000000000000000000000000000", "\[Times]", 
      SuperscriptBox["10", 
       RowBox[{"-", "6"}]]}], ",", 
     RowBox[{"-", "0.2124068875616292"}], ",", "0.008516647701854901"}], 
    "}"}], ",", "\n", 
   RowBox[{"{", 
    RowBox[{
    "0.0440809603514180512085559475577265113607736305574494328774`40.", ",", 
     RowBox[{"-", "0.20359465129578383"}], ",", "0.008178641828046502"}], 
    "}"}], ",", "\n", 
   RowBox[{"{", 
    RowBox[{
    "0.1751214277177729741594981843301891631036645775078429930624`40.", ",", 
     RowBox[{"-", "0.1825233730058591"}], ",", "0.007493525271024983"}], 
    "}"}], ",", "\n", 
   RowBox[{"{", 
    RowBox[{
    "0.3895469597463144193871754190790089321634142646026894662612`40.", ",", 
     RowBox[{"-", "0.15600414769117757"}], ",", "0.0041596836347726025"}], 
    "}"}], ",", "\n", 
   RowBox[{"{", 
    RowBox[{
    "0.6815085868889481610838130185713243574661521430873256539129`40.", ",", 
     RowBox[{"-", "0.13568362216196173"}], ",", "0.003993221271984898"}], 
    "}"}], ",", "\n", 
   RowBox[{"{", 
    RowBox[{
    "1.0430423570443824434469220401579931218290526576536172045346`40.", ",", 
     RowBox[{"-", "0.1240791288603266"}], ",", "0.007024871576371273"}], 
    "}"}], ",", "\n", 
   RowBox[{"{", 
    RowBox[{
    "1.4642865714109775204242976955823925513583821613249909501327`40.", ",", 
     RowBox[{"-", "0.11437382174138927"}], ",", "0.0063202721916924"}], "}"}],
    ",", "\n", 
   RowBox[{"{", 
    RowBox[{
    "1.9337507859225242574148465275068112519840682016384842663021`40.", ",", 
     RowBox[{"-", "0.10929305939160075"}], ",", "0.006159908235659058"}], 
    "}"}], ",", "\n", 
   RowBox[{"{", 
    RowBox[{
    "2.4386292406090181621033182485725241368539244185243339617788`40.", ",", 
     RowBox[{"-", "0.10782728387005636"}], ",", "0.006374385527717468"}], 
    "}"}], ",", "\n", 
   RowBox[{"{", 
    RowBox[{
    "2.9651501673465162930771503835078265749162171728974435029917`40.", ",", 
     RowBox[{"-", "0.10946065654417189"}], ",", "0.006953728396442373"}], 
    "}"}], ",", "\n", 
   RowBox[{"{", 
    RowBox[{
    "3.49895144779123829397774229950391815896939333472331775312`40.", ",", 
     RowBox[{"-", "0.11424945313365222"}], ",", "0.008065385408863836"}], 
    "}"}], ",", "\n", 
   RowBox[{"{", 
    RowBox[{
    "4.0254723745287364249515744344392205970316860890964272943328`40.", ",", 
     RowBox[{"-", "0.12247015405910092"}], ",", "0.009935413792476285"}], 
    "}"}], ",", "\n", 
   RowBox[{"{", 
    RowBox[{
    "4.5303508292152303296400461555049334819015423059822769898096`40.", ",", 
     RowBox[{"-", "0.1355511923470827"}], ",", "0.013461410489902487"}], 
    "}"}], ",", "\n", 
   RowBox[{"{", 
    RowBox[{
    "4.999815043726777066630594987429352182527228346295770305979`40.", ",", 
     RowBox[{"-", "0.15580302091378812"}], ",", "0.020697941639221867"}], 
    "}"}], ",", "\n", 
   RowBox[{"{", 
    RowBox[{
    "5.4210592580933721436079706428537516120565578499671440515771`40.", ",", 
     RowBox[{"-", "0.19048774190604717"}], ",", "0.03961970449053323"}], 
    "}"}], ",", "\n", 
   RowBox[{"{", 
    RowBox[{
    "5.7825930282488064259710796644404203764194583645334356021988`40.", ",", 
     RowBox[{"-", "0.2574390133196106"}], ",", "0.07763071176270953"}], 
    "}"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.779193477233164*^9, 
  3.77919377420044*^9}},ExpressionUUID->"556fd138-4cbb-46bf-8d01-\
c7f18e4a9fc2"]
}, Closed]]
}, Closed]]
}, Closed]]
},
WindowSize->{766, 772},
WindowMargins->{{Automatic, -1179}, {66, Automatic}},
FrontEndVersion->"11.2 for Linux x86 (64-bit) (September 10, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 188, 3, 160, "Title",ExpressionUUID->"be4355fc-1210-4954-ae9b-8f92f82953e9"],
Cell[771, 27, 517, 11, 55, "Input",ExpressionUUID->"aba573db-ab2d-485d-998b-8b76257e7a2d"],
Cell[CellGroupData[{
Cell[1313, 42, 221, 4, 68, "Section",ExpressionUUID->"7ac54e5e-c3c4-4d5a-964f-509e823edba6"],
Cell[CellGroupData[{
Cell[1559, 50, 573, 14, 59, "Subsection",ExpressionUUID->"7f0bb5bb-16c9-44c3-b8ae-a1c4f92ea90d"],
Cell[2135, 66, 495, 15, 39, "Input",ExpressionUUID->"0f1bb12a-92df-4f4c-b8a6-4f946a019959"],
Cell[2633, 83, 7079, 186, 1941, "Input",ExpressionUUID->"d242ae25-2453-494d-bf8b-1692958128b3"]
}, Closed]],
Cell[CellGroupData[{
Cell[9749, 274, 517, 13, 43, "Subsection",ExpressionUUID->"ef6ab93a-85ce-4e38-bb9b-9500bd9b28fd"],
Cell[10269, 289, 490, 15, 39, "Input",ExpressionUUID->"a2f315f8-47c2-4eb8-a58b-0f96abf830fd"],
Cell[10762, 306, 3512, 87, 767, "Input",ExpressionUUID->"556fd138-4cbb-46bf-8d01-c7f18e4a9fc2"]
}, Closed]]
}, Closed]]
}, Closed]]
}
]
*)


